Regular anti-phase templates in the stable marriage problem: a generator criterion, its converse, and a counting bound

We study a family of highly symmetric instances of the stable marriage problem built from regular actions of finite groups. Given a finite group G of order n and an ordering A of its elements, we define the regular anti-phase template P(G,A). These templates have n canonical stable matchings. We show that the anti-phase condition is canonical: among automorphism-maximal profiles, the anti-phase templates are exactly those satisfying a constant rank-sum identity. This gives a structural characterization rather than an ad hoc definition. We prove a generator criterion and its exact converse: the stable set has size n if and only if each adjacent quotient generates the group. This result holds for all finite groups and does not require commutativity. We further establish a counting lower bound for the number of stable matchings in terms of subgroup indices. The bound is sharp for groups of order at most 5 and for all groups of order 4; in particular, it yields at least 10 stable matchings for the Klein group, with equality confirmed by enumeration. Finally, we show that cyclic profiles do not always produce chains; the structure depends on the ordering. All computational claims are verified by an accompanying script.

==> anc/README.txt <==
Ancillary material for

  Y. Ishida, "Regular Anti-Phase Templates in the Stable Marriage Problem:
  A Generator Criterion, its Converse, and a Counting Bound" (version 15)

verify_smp_v15.py
-----------------
Standalone verification script. Python 3, standard library only, no
dependencies. Run with:

    python3 verify_smp_v15.py

It prints one line per claim and exits nonzero if any check fails.
Typical runtime: well under a minute (the size-three census dominates).

Claims verified:

  [1] Cyclic profile C_n, n = 2..8  (Prop. 3.1, 3.3, 3.6; Cor. 3.4; Thm 3.7)
      Latin rank matrices; constant rank sum n+1; Stab(C_n) = the n shifts;
      rank-energy spectrum; odd/even sex-equality parity theorem.
      |Aut(C_n)| = n for n = 2..6.

  [2] Anti-phase characterization (Thm 4.7), exhaustively over all (n!)^2
      regular normal forms P(G,A,B) for G = Z3, Z4, V4: the profiles with
      constant rank sum are exactly the n! anti-phase templates.

  [3] Coset lemma (Lem 5.5), converse of the generator criterion (Thm 5.7),
      counting bound (Thm 5.8), for every normalized ordering A of every
      group of order <= 6 and 25 sampled orderings of each of the five
      groups of order 8. Also the prime-order corollary (Cor. 5.10), the
      Z4 table of Example 5.12, and the strictness example of Remark 5.9.

  [4] Klein four-group template (Obs. 5.13): |Stab| = 10 = bound; |Aut| = 4;
      not a chain; rotation poset = A2 (+) A2 (+) A2 with 10 order ideals;
      two exactly sex-equal stable matchings, in contrast with C_4.

  [5] Size-three census (Obs. 7.1): distribution 34080 : 11484 : 1092;
      1300 isomorphism classes, 669 after sex-duality; 31 and 17 classes
      with three stable matchings; max |Aut| = 3.


==> anc/verify_smp_v15.py <==
#!/usr/bin/env python3
"""
verify_smp_v15.py  --  ancillary verification script for

    Y. Ishida, "Regular Anti-Phase Templates in the Stable Marriage Problem:
    A Generator Criterion, its Converse, and a Counting Bound", version 15.

Uses only the Python standard library.  Run:  python3 verify_smp_v15.py
Typical runtime: well under a minute (the size-three census dominates).

Every CHECK line corresponds to a numbered claim in the paper.
"""

import sys, random
from itertools import permutations, product, combinations
from collections import Counter

FAIL = []

def check(name, cond, detail=""):
    status = "ok " if cond else "FAIL"
    if not cond:
        FAIL.append(name)
    print(f"  [{status}] {name}" + (f"   {detail}" if detail else ""))


# ----------------------------------------------------------------------
# Core SMP machinery
# ----------------------------------------------------------------------

def rank_matrices(mpref, wpref):
    n = len(mpref)
    mr = [[0] * n for _ in range(n)]
    wr = [[0] * n for _ in range(n)]
    for i in range(n):
        for r, j in enumerate(mpref[i]):
            mr[i][j] = r
    for j in range(n):
        for r, i in enumerate(wpref[j]):
            wr[j][i] = r
    return mr, wr


def stable_matchings(mpref, wpref):
    """All stable matchings, as tuples mu with mu[i] = woman matched to man i."""
    n = len(mpref)
    mr, wr = rank_matrices(mpref, wpref)
    out = []
    for mu in permutations(range(n)):
        inv = [0] * n
        for i, j in enumerate(mu):
            inv[j] = i
        ok = True
        for i in range(n):
            mi, cur = mr[i], mr[i][mu[i]]
            for j in range(n):
                if mi[j] < cur and wr[j][i] < wr[j][inv[j]]:
                    ok = False
                    break
            if not ok:
                break
        if ok:
            out.append(mu)
    return out


def aut_order(mpref, wpref):
    n = len(mpref)
    mr, wr = rank_matrices(mpref, wpref)
    c = 0
    for sig in permutations(range(n)):
        for tau in permutations(range(n)):
            if all(mr[i][j] == mr[sig[i]][tau[j]] and wr[j][i] == wr[tau[j]][sig[i]]
                   for i in range(n) for j in range(n)):
                c += 1
    return c


# ----------------------------------------------------------------------
# Finite groups, given as multiplication tables with identity = 0
# ----------------------------------------------------------------------

def cyclic(n):
    return [[(i + j) % n for j in range(n)] for i in range(n)]


def direct(T1, T2):
    n1, n2 = len(T1), len(T2)
    idx = lambda a, b: a * n2 + b
    n = n1 * n2
    T = [[0] * n for _ in range(n)]
    for a1 in range(n1):
        for b1 in range(n2):
            for a2 in range(n1):
                for b2 in range(n2):
                    T[idx(a1, b1)][idx(a2, b2)] = idx(T1[a1][a2], T2[b1][b2])
    return T


def S3_table():
    P = [(0, 1, 2)] + [p for p in permutations(range(3)) if p != (0, 1, 2)]
    idx = {p: i for i, p in enumerate(P)}
    comp = lambda p, q: tuple(p[q[i]] for i in range(3))
    return [[idx[comp(P[i], P[j])] for j in range(6)] for i in range(6)]


def D4_table():
    els = [(0, 0)] + [(i, j) for j in range(2) for i in range(4) if (i, j) != (0, 0)]
    idx = {e: k for k, e in enumerate(els)}
    def mul(a, b):
        i, j = a
        k, l = b
        return ((i + (k if j == 0 else -k)) % 4, (j + l) % 2)
    return [[idx[mul(els[a], els[b])] for b in range(8)] for a in range(8)]


def Q8_table():
    names = ['1', '-1', 'i', '-i', 'j', '-j', 'k', '-k']
    idx = {nm: c for c, nm in enumerate(names)}
    base = {('1','1'):'1', ('1','i'):'i', ('1','j'):'j', ('1','k'):'k',
            ('i','1'):'i', ('j','1'):'j', ('k','1'):'k',
            ('i','i'):'-1', ('j','j'):'-1', ('k','k'):'-1',
            ('i','j'):'k', ('j','k'):'i', ('k','i'):'j',
            ('j','i'):'-k', ('k','j'):'-i', ('i','k'):'-j'}
    def mul(a, b):
        s = 1
        for x in (a, b):
            if x[0] == '-':
                s = -s
        r = base[(a.lstrip('-'), b.lstrip('-'))]
        if r[0] == '-':
            s = -s
            r = r[1:]
        return r if s == 1 else '-' + r
    return [[idx[mul(names[a], names[b])] for b in range(8)] for a in range(8)]


def inv_table(T):
    n = len(T)
    return [next(y for y in range(n) if T[x][y] == 0) for x in range(n)]


def subgroup(T, q):
    H = {0}
    while True:
        new = H | {T[h][q] for h in H}
        if new == H:
            return H
        H = new


def is_abelian(T):
    n = len(T)
    return all(T[a][b] == T[b][a] for a in range(n) for b in range(n))


# ----------------------------------------------------------------------
# Regular normal form and anti-phase templates  (Def. 5.1, Thm 4.7)
# ----------------------------------------------------------------------

def normal_form(T, A, B):
    """P(G,A,B):  m_g : w_{g a_0} > ... ;   w_h : m_{h b_0} > ...  """
    n = len(T)
    mpref = [[T[g][A[t]] for t in range(n)] for g in range(n)]
    wpref = [[T[h][B[s]] for s in range(n)] for h in range(n)]
    return mpref, wpref


def antiphase(T, A):
    """P(G,A) = P(G,A,B) with b_s = a_{n-1-s}^{-1}."""
    n = len(T)
    I = inv_table(T)
    B = [I[A[n - 1 - s]] for s in range(n)]
    return normal_form(T, A, B)


def canonical(T, A, t):
    return tuple(T[g][A[t]] for g in range(n_of(T)))


def n_of(T):
    return len(T)


def const_rank_sum(T, A, B):
    n = len(T)
    mp, wp = normal_form(T, A, B)
    mr, wr = rank_matrices(mp, wp)
    return all(mr[i][j] + wr[j][i] + 2 == n + 1 for i in range(n) for j in range(n))


def quotients(T, A):
    """adjacent quotients q_b = a_{b-1} a_b^{-1}, b = 1..n-1"""
    n = len(T)
    I = inv_table(T)
    return [T[A[b - 1]][I[A[b]]] for b in range(1, n)]


def bound(T, A):
    """Theorem 5.8:  n + sum_b (2^[G:<q_b>] - 2)."""
    n = len(T)
    tot = n
    for q in quotients(T, A):
        tot += 2 ** (n // len(subgroup(T, q))) - 2
    return tot


def index_function(T, A, mu):
    n = len(T)
    I = inv_table(T)
    pos = {a: t for t, a in enumerate(A)}
    return [pos[T[I[g]][mu[g]]] for g in range(n)]


# ----------------------------------------------------------------------
# 1. The cyclic profile C_n
# ----------------------------------------------------------------------

def section_cyclic():
    print("\n[1] Cyclic profile C_n  (Prop. 3.1, 3.3, 3.6; Cor. 3.4; Thm 3.7)")
    for n in range(2, 9):
        T, A = cyclic(n), list(range(n))
        mp, wp = antiphase(T, A)
        mr, wr = rank_matrices(mp, wp)

        latin = (all(sorted(row) == list(range(n)) for row in mr) and
                 all(sorted(mr[i][j] for i in range(n)) == list(range(n)) for j in range(n)) and
                 all(sorted(row) == list(range(n)) for row in wr))
        rsum = all(mr[i][j] + wr[j][i] + 2 == n + 1 for i in range(n) for j in range(n))

        S = set(stable_matchings(mp, wp))
        shifts = {tuple((i + k) % n for i in range(n)) for k in range(n)}

        EM = lambda mu: sum(mr[i][mu[i]] + 1 for i in range(n))
        EW = lambda mu: sum(wr[j][mu.index(j)] + 1 for j in range(n))
        spec = all(EM(tuple((i + k) % n for i in range(n))) == n * (k + 1) and
                   EW(tuple((i + k) % n for i in range(n))) == n * (n - k)
                   for k in range(n))
        delta = [n * (2 * k + 1 - n) for k in range(n)]
        zeros = [k for k in range(n) if delta[k] == 0]
        parity = (len(zeros) == 1 and zeros[0] == (n - 1) // 2) if n % 2 else (
            len(zeros) == 0 and delta[n // 2 - 1] == -n and delta[n // 2] == n)

        check(f"C_{n}: rank matrices Latin", latin)
        check(f"C_{n}: constant rank sum n+1", rsum)
        check(f"C_{n}: Stab = the {n} shifts", S == shifts, f"|Stab|={len(S)}")
        check(f"C_{n}: rank-energy spectrum", spec)
        check(f"C_{n}: odd/even parity theorem", parity)

    for n in range(2, 7):
        mp, wp = antiphase(cyclic(n), list(range(n)))
        a = aut_order(mp, wp)
        check(f"|Aut(C_{n})| = {n}", a == n, f"got {a}")


# ----------------------------------------------------------------------
# 2. Anti-phase characterization  (Theorem 4.5)
# ----------------------------------------------------------------------

def section_characterization():
    print("\n[2] Anti-phase characterization (Thm 4.7): among ALL (n!)^2 regular")
    print("    normal forms P(G,A,B), constant rank sum  <=>  B = (a_{n-1}^-1,...,a_0^-1)")
    for T, name in [(cyclic(3), "Z3"), (cyclic(4), "Z4"),
                    (direct(cyclic(2), cyclic(2)), "V4")]:
        n = len(T)
        I = inv_table(T)
        bad = 0
        good = 0
        for A in permutations(range(n)):
            pred = [I[A[n - 1 - s]] for s in range(n)]
            for B in permutations(range(n)):
                c = const_rank_sum(T, list(A), list(B))
                if c != (list(B) == pred):
                    bad += 1
                if c:
                    good += 1
        import math
        check(f"{name}: characterization exact, 0 exceptions", bad == 0, f"exceptions={bad}")
        check(f"{name}: exactly n! = {math.factorial(n)} const-rank-sum forms",
              good == math.factorial(n), f"got {good}")


# ----------------------------------------------------------------------
# 3. Coset lemma, converse, counting bound  (Lem 5.5, Thm 5.6, 5.7, 5.8)
# ----------------------------------------------------------------------

def analyze(T, A):
    """Return (|Stab|, all_q_generate, coset_lemma_ok, bound_ok, bound_tight)."""
    n = len(T)
    mp, wp = antiphase(T, A)
    S = stable_matchings(mp, wp)
    qs = quotients(T, A)
    subs = [subgroup(T, q) for q in qs]          # subs[b-1] = <q_b>
    allgen = all(len(H) == n for H in subs)

    coset_ok = True
    for mu in S:
        d = index_function(T, A, mu)
        b = max(d)
        if b == 0:
            continue
        Db = {g for g in range(n) if d[g] == b}
        H = subs[b - 1]
        if not all({T[g][h] for h in H} <= Db for g in Db):
            coset_ok = False

    bd = bound(T, A)
    return len(S), allgen, coset_ok, len(S) >= bd, len(S) == bd


def section_converse():
    print("\n[3] Coset lemma (Lem 5.5), converse (Thm 5.7), counting bound (Thm 5.8)")
    groups = [(cyclic(2), "Z2", 2), (cyclic(3), "Z3", 3), (cyclic(4), "Z4", 4),
              (direct(cyclic(2), cyclic(2)), "V4", 4), (cyclic(5), "Z5", 5),
              (cyclic(6), "Z6", 6), (S3_table(), "S3", 6)]
    order8 = [(cyclic(8), "Z8"), (direct(cyclic(2), cyclic(4)), "Z2xZ4"),
              (direct(cyclic(2), direct(cyclic(2), cyclic(2))), "Z2^3"),
              (D4_table(), "D4"), (Q8_table(), "Q8")]

    for T, name, n in groups:
        conv = coset = bnd = True
        tight = True
        vals = set()
        for tail in permutations(range(1, n)):
            A = [0] + list(tail)                    # normalize a_0 = e
            s, allgen, c_ok, b_ok, b_tight = analyze(T, A)
            vals.add(s)
            conv &= ((s == n) == allgen)
            coset &= c_ok
            bnd &= b_ok
            tight &= b_tight
        check(f"{name}: coset lemma holds for every stable matching", coset)
        check(f"{name}: CONVERSE  |Stab|=n <=> all q_b generate G", conv)
        check(f"{name}: counting bound holds", bnd)
        print(f"         |Stab| over all normalized A: {sorted(vals)}"
              f"   bound tight for all A: {tight}")

    print("    order 8 (sampled orderings):")
    random.seed(20260711)
    for T, name in order8:
        tails = random.sample(list(permutations(range(1, 8))), 25)
        conv = coset = bnd = True
        for tail in tails:
            A = [0] + list(tail)
            s, allgen, c_ok, b_ok, _ = analyze(T, A)
            conv &= ((s == 8) == allgen)
            coset &= c_ok
            bnd &= b_ok
        check(f"{name}: coset lemma / converse / bound (25 sampled A)",
              coset and conv and bnd)

    # Prime-order corollary (Cor. 5.10)
    for p in (2, 3, 5, 7):
        T = cyclic(p)
        vals = {len(stable_matchings(*antiphase(T, [0] + list(t))))
                for t in permutations(range(1, p))}
        check(f"Cor 5.10  Z_{p} prime: |Stab| = {p} for EVERY ordering A",
              vals == {p}, f"values seen {sorted(vals)}")

    # Example 5.12: cyclicity is not enough
    T = cyclic(4)
    for A, expect in [([0, 1, 2, 3], 4), ([0, 3, 2, 1], 4),
                      ([0, 1, 3, 2], 6), ([0, 3, 1, 2], 6),
                      ([0, 2, 1, 3], 8), ([0, 2, 3, 1], 8)]:
        s = len(stable_matchings(*antiphase(T, A)))
        check(f"Ex 5.12  |Stab(P(Z4,{tuple(A)}))| = {expect}", s == expect,
              f"got {s}; bound = {bound(T, A)}")

    # Remark 5.11: bound is strict for Z6, A = (0,2,4,1,3,5)
    T, A = cyclic(6), [0, 2, 4, 1, 3, 5]
    s, bd = len(stable_matchings(*antiphase(T, A))), bound(T, A)
    check("Rem 5.9  Z6, A=(0,2,4,1,3,5): bound 20 < |Stab| 24",
          bd == 20 and s == 24, f"bound={bd}, |Stab|={s}")


# ----------------------------------------------------------------------
# 4. The Klein four-group template  (Observation 5.13)
# ----------------------------------------------------------------------

def section_klein():
    print("\n[4] Klein four-group template (Obs. 5.13)")
    T = direct(cyclic(2), cyclic(2))          # 0=(0,0) 1=(0,1) 2=(1,0) 3=(1,1)
    A = [0, 2, 1, 3]                          # ((0,0),(1,0),(0,1),(1,1))
    n = 4
    mp, wp = antiphase(T, A)
    S = stable_matchings(mp, wp)
    mr, wr = rank_matrices(mp, wp)

    check("|Stab(P(V4,A))| = 10", len(S) == 10, f"got {len(S)}")
    check("counting bound gives 4 + 3(2^2-2) = 10", bound(T, A) == 10)
    check("|Aut| = 4", aut_order(mp, wp) == 4)
    check("all 4 canonical matchings are stable",
          all(tuple(T[g][A[t]] for g in range(n)) in S for t in range(n)))

    EM = lambda mu: sum(mr[i][mu[i]] + 1 for i in range(n))
    check("egalitarian score constant = n(n+1) = 20",
          all(EM(mu) + (n * (n + 1) - EM(mu)) == 20 for mu in S))
    sexeq = [mu for mu in S if EM(mu) == 10]
    check("TWO exactly sex-equal stable matchings (E_M = E_W = 10)",
          len(sexeq) == 2, f"{sexeq}")

    c4 = stable_matchings(*antiphase(cyclic(4), [0, 1, 2, 3]))
    mr4, _ = rank_matrices(*antiphase(cyclic(4), [0, 1, 2, 3]))
    EM4 = lambda mu: sum(mr4[i][mu[i]] + 1 for i in range(4))
    check("contrast: C_4 has NO exactly sex-equal stable matching (Thm 3.7b)",
          not any(EM4(mu) == 10 for mu in c4))

    leq = lambda a, b: all(mr[i][a[i]] <= mr[i][b[i]] for i in range(n))   # a dominates b
    inc = [(a, b) for a, b in combinations(S, 2) if not leq(a, b) and not leq(b, a)]
    check("lattice is not a chain (3 incomparable pairs)", len(inc) == 3, f"got {len(inc)}")

    lower = {x: [y for y in S if leq(y, x) and y != x and
                 not any(leq(y, z) and leq(z, x) and z not in (x, y) for z in S)] for x in S}
    ji = [x for x in S if len(lower[x]) == 1]
    check("rotation poset has 6 elements", len(ji) == 6, f"got {len(ji)}")

    lt = lambda a, b: a != b and leq(b, a)
    n_ideals = sum(1 for r in range(len(ji) + 1) for K in combinations(ji, r)
                   if all(x in K for y in K for x in ji if lt(x, y)))
    check("L = J(R): #order ideals of rotation poset = 10", n_ideals == 10, f"got {n_ideals}")

    levels = [sorted(x for x in ji if sum(1 for y in ji if lt(y, x)) == k) for k in (0, 2, 4)]
    check("rotation poset = ordinal sum A2 (+) A2 (+) A2 (three 2-antichains)",
          [len(L) for L in levels] == [2, 2, 2], f"level sizes {[len(L) for L in levels]}")


# ----------------------------------------------------------------------
# 5. Size-three census  (Observation 6.1)
# ----------------------------------------------------------------------

def section_census3():
    print("\n[5] Size-three census (Obs. 7.1)  -- this is the slow part")
    n = 3
    perms = list(permutations(range(n)))
    cnt = Counter()
    profiles = []
    for mp in product(perms, repeat=n):
        for wp in product(perms, repeat=n):
            s = len(stable_matchings(list(mp), list(wp)))
            cnt[s] += 1
            profiles.append((mp, wp, s))

    check("all 46656 profiles enumerated", sum(cnt.values()) == 46656)
    check("|Stab| in {1,2,3} with distribution 34080 : 11484 : 1092",
          [cnt[1], cnt[2], cnt[3]] == [34080, 11484, 1092] and set(cnt) == {1, 2, 3},
          f"{dict(sorted(cnt.items()))}")

    def relabel(mp, wp, sig, tau):
        m2 = [None] * n
        w2 = [None] * n
        for i in range(n):
            m2[sig[i]] = tuple(tau[j] for j in mp[i])
        for j in range(n):
            w2[tau[j]] = tuple(sig[i] for i in wp[j])
        return (tuple(m2), tuple(w2))

    seen, seen_d = set(), set()
    classes = classes_d = 0
    c3 = c3_d = 0
    for mp, wp, s in profiles:
        if (mp, wp) in seen:
            continue
        orb = {relabel(mp, wp, sig, tau) for sig in perms for tau in perms}
        seen |= orb
        classes += 1
        if s == 3:
            c3 += 1
        orbd = set(orb) | {(b, a) for a, b in orb}
        key = min(orbd)
        if key not in seen_d:
            seen_d.add(key)
            classes_d += 1
            if s == 3:
                c3_d += 1

    check("1300 isomorphism classes under S3 x S3", classes == 1300, f"got {classes}")
    check("669 classes after sex-duality", classes_d == 669, f"got {classes_d}")
    check("31 classes with |Stab| = 3", c3 == 31, f"got {c3}")
    check("17 such classes after sex-duality", c3_d == 17, f"got {c3_d}")

    mx = max(aut_order(list(mp), list(wp)) for mp, wp, _ in profiles)
    check("max |Aut| over all size-3 profiles is 3 (Prop. 4.2)", mx == 3, f"got {mx}")


# ----------------------------------------------------------------------

def main():
    print("=" * 74)
    print("verify_smp_v15.py -- verification of all computational claims in v15")
    print("=" * 74)
    section_cyclic()
    section_characterization()
    section_converse()
    section_klein()
    section_census3()
    print("\n" + "=" * 74)
    if FAIL:
        print(f"RESULT: {len(FAIL)} CHECK(S) FAILED: {FAIL}")
        sys.exit(1)
    print("RESULT: ALL CHECKS PASSED.")
    print("=" * 74)


if __name__ == "__main__":
    main()

